An axion framework for Particle-in-Cell codes with Monte-Carlo sampling: emission, absorption, and detailed balance in plasmas

We present an extension of the OSIRIS particle-in-cell (PIC) code that introduces an axion macroparticle species and three axion-production channels commonly used in thermal-plasma axion phenomenology: screened Primakoff conversion $(\gamma + Z \leftrightarrow a + Z)$, Compton-like photoproduction on electrons in a blackbody photon bath $(\gamma + e \to a + e)$, and thermal axion bremsstrahlung from electron-ion and electron-electron scattering $(e + Z \to e + Z + a$ and $e + e \to e + e + a)$. The package is integrated into the existing OSIRIS quantum-electrodynamics (QED) Monte Carlo infrastructure and provides Poisson macro-event sampling with unbiased weight rescaling for variance control. Optional modules implement conservative cell-local energy and momentum feedback and temperature-field evolution, and each channel includes an inverse absorption operator constructed to satisfy detailed balance with a thermal bath. We benchmark forward spectral emissivities for uniform plasmas at $T_e = 1.3~\mathrm{keV}$, $3~\mathrm{keV}$, and $5~\mathrm{keV}$ against screened analytic results based on Raffelt-style calculations, finding percent-level agreement in integrated power for all channels and good reproduction of spectral peak positions. In addition, homogeneous relaxation tests with forward and inverse operators enabled show that, for all three implemented channels, the axion population and total axion energy evolve toward stable steady-state values, providing an initial validation of detailed-balance recovery in the inverse-process implementation. These results establish a foundation for kinetic simulations of axion production, absorption, and transport in high-energy-density plasmas, while more extensive validation of feedback physics and fully dynamic multidimensional coupled scenarios remains future work.

==> scripts/plot_brems_convergence_T1p3keV.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Bremsstrahlung convergence plot @ 1.3 keV (3D PIC vs Raffelt dashed)
====================================================================

This script is intentionally based on the *working* WEIGHTFIX2 temp-scan machinery,
but adapted to compare three runs that differ only by axion macro-weight:

  photons_axion_B_1e-34/
  photons_axion_B_1e-36/
  photons_axion_B_1e-38/

It does NOT rely on the directory name containing "_1.3kev". Temperature is read
from the deck.

Key points:
- PIC spectrum is accumulated incrementally across dumps by counting only newly
  appended particles (prev_len -> cur_len). This is robust and fast.
- Uses the same q -> (n0 * Vcell) conversion, volume conversion, and Raffelt brems
  emissivity + Gamma-kernel shape as your WEIGHTFIX2 script.
- Viridis colours + tidy y-axis formatting.

Outputs (under <base>/plots):
  B_convergence_T1.3keV_pic_vs_raffelt.png
  B_convergence_T1.3keV_pic_vs_raffelt_linear.png
"""
from __future__ import annotations
import argparse, re, math
from pathlib import Path

import numpy as np
import h5py
import matplotlib.pyplot as plt
import matplotlib.ticker as mticker

# ----------------- style -----------------
plt.rcParams["font.family"] = "sans-serif"
plt.rcParams["font.sans-serif"] = ["Helvetica", "Arial", "DejaVu Sans"]
plt.rcParams["font.size"] = 12

# ----------------- bins (match WEIGHTFIX2 defaults) -----------------
E_MAX_KEV = 20.0
N_BINS = 250
E_BINS = np.linspace(0.0, E_MAX_KEV, N_BINS + 1)
E_CEN  = 0.5 * (E_BINS[:-1] + E_BINS[1:])
dE     = np.diff(E_BINS)

# ----------------- constants (cgs) -----------------
PI = math.pi
C_CM_S = 2.99792458e10
KEV_TO_ERG = 1.602176634e-9
M_E_KEV = 511.0

E_ESU = 4.803204712570263e-10
M_E_G = 9.1093837015e-28
M_U_G = 1.66053906660e-24
K_B_EV_K = 8.617333262e-5

# ----------------- deck parsing (block-aware, from WEIGHTFIX2) -----------------
def _strip_fortran_comments(txt: str) -> str:
    return "\n".join(line.split("!")[0] for line in txt.splitlines())

def _find_block(text: str, block_name: str) -> str | None:
    pat = re.compile(rf"\b{re.escape(block_name)}\s*\{{", re.IGNORECASE)
    m = pat.search(text)
    if not m:
        return None
    i = m.end()
    depth = 1
    start = i
    while i < len(text) and depth > 0:
        if text[i] == "{":
            depth += 1
        elif text[i] == "}":
            depth -= 1
        i += 1
    return text[start:i-1]

def _grab_last_float(text: str | None, key: str) -> float | None:
    if not text:
        return None
    pat = re.compile(rf"\b{re.escape(key)}\s*=\s*([+\-]?\d+(?:\.\d+)?(?:[eEdD][+\-]?\d+)?)")
    ms = list(pat.finditer(text))
    if not ms:
        return None
    return float(ms[-1].group(1).replace("D","E").replace("d","e"))

def _grab_last_bool(text: str | None, key: str) -> bool | None:
    if not text:
        return None
    pat = re.compile(rf"\b{re.escape(key)}\s*=\s*\.(true|false)\.", re.IGNORECASE)
    ms = list(pat.finditer(text))
    if not ms:
        return None
    return ms[-1].group(1).lower() == "true"

def parse_deck_blocks(deck_path: Path) -> dict:
    raw = deck_path.read_text(errors="ignore")
    txt = _strip_fortran_comments(raw)
    blocks = {
        "common": _find_block(txt, "qed_axion_common"),
        "B":      _find_block(txt, "qed_axion_bremsstrahlung"),
    }
    omega_p0 = _grab_last_float(txt, "omega_p0")

    def pick_float(proc: str, key: str) -> float | None:
        v = _grab_last_float(blocks.get(proc), key)
        if v is None:
            v = _grab_last_float(blocks.get("common"), key)
        return v

    def pick_bool(proc: str, key: str) -> bool | None:
        v = _grab_last_bool(blocks.get(proc), key)
        if v is None:
            v = _grab_last_bool(blocks.get("common"), key)
        return v

    return {
        "omega_p0": omega_p0,
        "common": {
            "Te_keV": _grab_last_float(blocks["common"], "Te_keV"),
            "w_axion": _grab_last_float(blocks["common"], "w_axion"),
            "X_H": _grab_last_float(blocks["common"], "X_H"),
            "A_ion": _grab_last_float(blocks["common"], "A_ion"),
        },
        "B": {
            "Te_keV": pick_float("B", "Te_keV"),
            "g_ae": pick_float("B", "g_ae"),
            "w_axion": pick_float("B", "w_axion"),
            "screen_ei": pick_float("B", "screen_ei"),
            "include_ee": pick_bool("B", "include_ee"),
            "X_H": pick_float("B", "X_H"),
            "A_ion": pick_float("B", "A_ion"),
        },
    }

def find_deck_file(run_dir: Path) -> Path:
    for name in ("test.3d", "test.2d"):
        p = run_dir / name
        if p.exists():
            return p
    tests = sorted(run_dir.glob("test.*"))
    if tests:
        return tests[0]
    raise FileNotFoundError(f"No test.* deck found in {run_dir}")

def parse_i_ion_from_brems(deck_path: Path) -> int:
    try:
        text = deck_path.read_text()
    except Exception:
        return 1
    m = re.search(r"qed_axion_bremsstrahlung\s*\{.*?\bi_ion\(\s*1\s*\)\s*=\s*(\d+)",
                  text, flags=re.IGNORECASE | re.DOTALL)
    return int(m.group(1)) if m else 1

def parse_species_profile_density_by_index(deck_path: Path, species_index_1based: int) -> float:
    try:
        text = deck_path.read_text()
    except Exception:
        return 1.0
    starts = [m.start() for m in re.finditer(r"\bspecies\s*\{", text)]
    if species_index_1based <= 0 or species_index_1based > len(starts):
        return 1.0
    i = species_index_1based - 1
    s0 = starts[i]
    s1 = starts[i + 1] if i + 1 < len(starts) else len(text)
    block = text[s0:s1]
    md = re.search(r"\bprofile\s*\{[^}]*\bdensity\s*=\s*([+\-]?\d+(?:\.\d+)?(?:[eEdD][+\-]?\d+)?)",
                   block, flags=re.IGNORECASE | re.DOTALL)
    if not md:
        return 1.0
    return float(md.group(1).replace("D","E").replace("d","e"))

# ----------------- RAW helpers (from WEIGHTFIX2, but safe) -----------------
def sorted_raw_h5_files(run_dir: Path) -> list[Path]:
    files = list(run_dir.rglob("RAW-*.h5"))
    if not files:
        files = list(run_dir.rglob("*.h5"))
    def dump_num(p: Path) -> int:
        m = re.search(r"-(\d{6})\.h5$", p.name)
        return int(m.group(1)) if m else 0
    return sorted(files, key=dump_num)

def _as_float_attr(x) -> float:
    a = np.array(x)
    if a.shape == ():
        return float(a)
    return float(a.reshape(-1)[0])

def read_flat(arr) -> np.ndarray:
    a = np.array(arr)
    if a.shape == ():
        return np.zeros((0,), dtype=float)
    if a.ndim == 2 and a.shape[1] >= 1:
        a = a[:, 0]
    return np.asarray(a, dtype=float).reshape(-1)

def find_dataset_paths(h5: h5py.File, names=("p1","p2","p3","q")) -> dict[str, str] | None:
    found: dict[str, list[tuple[str, tuple[int, ...]]]] = {n: [] for n in names}
    def visitor(name, obj):
        if isinstance(obj, h5py.Dataset):
            base = name.split("/")[-1]
            if base in found:
                try:
                    shp = tuple(int(x) for x in obj.shape)
                except Exception:
                    shp = ()
                found[base].append((name, shp))
    h5.visititems(visitor)
    req = ("p1","p2","p3","q")
    if not all(found[n] for n in req):
        return None

    def eff_len(shp: tuple[int, ...]) -> int:
        if shp == ():
            return 0
        return int(shp[0]) if len(shp) >= 1 else 0

    lens = {n: {} for n in req}
    for n in req:
        for path, shp in found[n]:
            L = eff_len(shp)
            if L <= 0:
                continue
            lens[n].setdefault(L, []).append(path)

    common_L = set(lens["p1"]).intersection(lens["p2"], lens["p3"], lens["q"])
    if not common_L:
        return None
    Lbest = max(common_L)
    def pick(paths: list[str]) -> str:
        return sorted(paths, key=lambda p: (p.count("/"), len(p), p))[0]
    return {n: pick(lens[n][Lbest]) for n in req}

def dxprod_from_first_dump(first_h5: Path) -> float:
    with h5py.File(first_h5, "r") as f:
        sim = f["SIMULATION"].attrs
        xmin = np.array(sim["XMIN"], dtype=float)
        xmax = np.array(sim["XMAX"], dtype=float)
        nx   = np.array(sim["NX"], dtype=float)
    dx = (xmax - xmin) / nx
    return float(dx[0] * dx[1] * dx[2])

def volume_cm3_from_first_dump(first_h5: Path, omega_p0: float) -> float:
    with h5py.File(first_h5, "r") as f:
        sim = f["SIMULATION"].attrs
        xmin = np.array(sim["XMIN"]).astype(float)
        xmax = np.array(sim["XMAX"]).astype(float)
    L_unit_cm = C_CM_S / omega_p0
    Lx = (xmax[0] - xmin[0]) * L_unit_cm
    Ly = (xmax[1] - xmin[1]) * L_unit_cm
    Lz = (xmax[2] - xmin[2]) * L_unit_cm
    return float(Lx * Ly * Lz)

# ----------------- physics: plasma density -----------------
def plasma_n_from_omega_p(omega_p: float) -> float:
    return (M_E_G * omega_p**2) / (4.0 * PI * E_ESU**2)

def rho_from_omega_p(omega_p: float) -> float:
    return plasma_n_from_omega_p(omega_p) * M_U_G

# ----------------- Raffelt brems (from WEIGHTFIX2) -----------------
def eps_brems_mass_ei_ee(Te_keV: float, g_ae: float, rho: float, XH: float) -> tuple[float, float]:
    alpha_ae = (g_ae**2) / (4.0 * PI)
    alpha_26 = alpha_ae / 1.0e-26

    T_K = (Te_keV * 1.0e3) / K_B_EV_K
    T8 = T_K / 1.0e8
    T7 = 10.0 * T8

    rho6 = rho / 1.0e6
    comp_ei = (1.0 + XH)
    comp_ee = (comp_ei * comp_ei) / (2.0 * math.sqrt(2.0))

    screen_ei = 1.0
    screen_ee = 1.0
    if T7 > 0.0:
        rho2 = rho / 1.0e2
        screen_ei = 1.0 - 6.98e-2 * (3.0 + XH) * rho2 / (T7 * T7)
        screen_ee = 1.0 - 1.40e-1 * (3.0 + XH) * rho2 / (T7 * T7)
        if screen_ei < 0.0: screen_ei = 0.0
        if screen_ee < 0.0: screen_ee = 0.0

    eps_ei = 297.0 * alpha_26 * (T8 ** 2.5) * rho6 * comp_ei * screen_ei
    eps_ee = 297.0 * alpha_26 * (T8 ** 2.5) * rho6 * comp_ee * screen_ee
    return float(eps_ei), float(eps_ee)

def raffelt_brems_kernel_hist_keV(Te_keV: float, _screen: float) -> np.ndarray:
    # OSIRIS proxy parameters
    w_shape = 1.891304347826087
    w_theta = 0.92
    if Te_keV <= 0.0:
        return np.zeros_like(E_CEN, dtype=float)
    w = E_CEN / Te_keV
    k = w_shape
    theta = w_theta
    log_pdf_w = (k - 1.0) * np.log(np.maximum(w, 1e-300)) - (w / theta) - k * np.log(theta) - math.lgamma(k)
    pdf_w = np.exp(log_pdf_w)
    pdf_E = pdf_w / Te_keV
    return (E_CEN * pdf_E).astype(float)

# ----------------- PIC accumulation: incremental (append-only) -----------------
def accumulate_emitted_energy_hist_keV_incremental(run_dir: Path, omega_p0: float) -> tuple[np.ndarray, float]:
    files = sorted_raw_h5_files(run_dir)
    if len(files) < 1:
        raise RuntimeError(f"No RAW dumps found in {run_dir}")

    # choose dataset paths from first usable dump, but allow re-selection if a dump is weird
    ds0 = None
    for f in files[:20]:
        with h5py.File(f, "r") as h5:
            ds0 = find_dataset_paths(h5)
        if ds0:
            break
    if ds0 is None:
        raise RuntimeError(f"Could not locate p1/p2/p3/q datasets under {run_dir}")

    n0_cm3 = plasma_n_from_omega_p(omega_p0)
    dxprod = dxprod_from_first_dump(files[0])
    Vcell_cm3 = dxprod * (C_CM_S / omega_p0) ** 3

    hist = np.zeros(len(E_BINS) - 1, dtype=float)

    prev_len = 0
    t0 = None
    t_last = None

    for fh5 in files:
        with h5py.File(fh5, "r") as h5:
            # if the path set doesn't exist here, re-pick
            ds = ds0
            for k in ("p1","p2","p3","q"):
                if ds[k] not in h5:
                    ds = find_dataset_paths(h5)
                    if ds is None:
                        ds = ds0
                    break

            t_now = _as_float_attr(h5.attrs.get("TIME", 0.0))
            if t0 is None:
                t0 = float(t_now)
            t_last = float(t_now)

            p1d = h5[ds["p1"]]
            # scalar datasets can appear in odd cases; treat them as empty
            if p1d.shape == ():
                cur_len = 0
            else:
                cur_len = int(p1d.shape[0])

            if cur_len <= prev_len:
                prev_len = cur_len
                continue

            sl = slice(prev_len, cur_len)
            p1 = read_flat(p1d[sl])
            p2 = read_flat(h5[ds["p2"]][sl])
            p3 = read_flat(h5[ds["p3"]][sl])
            q  = read_flat(h5[ds["q"]][sl])

        if p1.size == 0:
            prev_len = cur_len
            continue

        pmag = np.sqrt(p1*p1 + p2*p2 + p3*p3)
        E_keV = M_E_KEV * pmag
        w_count = np.abs(q) * n0_cm3 * Vcell_cm3
        hist += np.histogram(E_keV, bins=E_BINS, weights=w_count * E_keV)[0]

        prev_len = cur_len

    if t0 is None or t_last is None:
        raise RuntimeError("Could not read TIME attributes from dumps.")
    t_total_s = (t_last - t0) / omega_p0
    return hist, float(t_total_s)

# ----------------- plotting helpers -----------------
def tidy_log_axis(ax):
    ax.set_yscale("log")
    ax.yaxis.set_major_locator(mticker.LogLocator(base=10.0))
    ax.yaxis.set_major_formatter(mticker.LogFormatterMathtext(base=10.0))
    ax.yaxis.set_minor_locator(mticker.LogLocator(base=10.0, subs=np.arange(2, 10) * 0.1))
    ax.yaxis.set_minor_formatter(mticker.NullFormatter())

def tidy_linear_axis(ax):
    sf = mticker.ScalarFormatter(useMathText=True)
    sf.set_scientific(True)
    sf.set_powerlimits((-2, 3))
    ax.yaxis.set_major_formatter(sf)
    ax.ticklabel_format(axis="y", style="sci", scilimits=(-2, 3), useMathText=True)
    ax.yaxis.get_offset_text().set_size(10)

def resolve_base(base: Path) -> Path:
    if (base / "photons_axion_B_1e-36").exists():
        return base
    if (base / "convergence" / "photons_axion_B_1e-36").exists():
        return (base / "convergence").resolve()
    return base

# ----------------- main -----------------
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--base", type=str, default=".", help="Run from RAW/convergence with default '.', or from RAW with --base convergence.")
    ap.add_argument("--run34", type=str, default="photons_axion_B_1e-34")
    ap.add_argument("--run36", type=str, default="photons_axion_B_1e-36")
    ap.add_argument("--run38", type=str, default="photons_axion_B_1e-38")
    ap.add_argument("--wdir", action="store_true", help=argparse.SUPPRESS)
    args = ap.parse_args()

    base = resolve_base(Path(args.base).expanduser().resolve())

    runs = [
        ("w=1e-34", base / args.run34),
        ("w=1e-36", base / args.run36),
        ("w=1e-38", base / args.run38),
    ]
    print("[Resolved runs]")
    for lbl, rd in runs:
        print(f"  {lbl}: {rd}")
        if not rd.exists():
            raise FileNotFoundError(f"Missing run directory for {lbl}: {rd}")

    # middle deck defines Raffelt params (physics identical across weights)
    deck_path_mid = find_deck_file(runs[1][1])
    deck = parse_deck_blocks(deck_path_mid)

    omega_p0 = float(deck["omega_p0"])
    Te = float(deck["B"]["Te_keV"])
    g_ae = float(deck["B"]["g_ae"])
    include_ee = deck["B"]["include_ee"]
    include_ee = True if include_ee is None else bool(include_ee)

    XH = deck["B"]["X_H"]
    if XH is None:
        XH = deck["common"]["X_H"]
    XH = 1.0 if XH is None else float(XH)

    A_ion = deck["B"]["A_ion"]
    if A_ion is None:
        A_ion = deck["common"]["A_ion"]
    A_ion = 1.0 if A_ion is None else float(A_ion)

    screen = deck["B"]["screen_ei"]
    if screen is None:
        screen = 0.98366

    i_ion = parse_i_ion_from_brems(deck_path_mid)
    ni_prof = parse_species_profile_density_by_index(deck_path_mid, i_ion)

    rho0 = rho_from_omega_p(omega_p0)
    rho = rho0 * (ni_prof * A_ion)

    eps_ei, eps_ee = eps_brems_mass_ei_ee(Te, g_ae, rho, XH)
    Qdot = (eps_ei + (eps_ee if include_ee else 0.0)) * rho

    K = raffelt_brems_kernel_hist_keV(Te, float(screen))
    areaK = float(np.sum(K * dE))
    dQdE_raf = Qdot * (K / areaK)

    cmap = plt.get_cmap("viridis")
    colors = [cmap(x) for x in (0.15, 0.55, 0.90)]

    curves = []
    for (lbl, rd), col in zip(runs, colors):
        deck_i = parse_deck_blocks(find_deck_file(rd))
        omega_i = float(deck_i["omega_p0"])
        files = sorted_raw_h5_files(rd)
        V_cm3 = volume_cm3_from_first_dump(files[0], omega_i)

        h_keV, t_total_s = accumulate_emitted_energy_hist_keV_incremental(rd, omega_i)
        dQdE_pic = (h_keV * KEV_TO_ERG) / (V_cm3 * t_total_s * dE)
        curves.append((lbl, dQdE_pic, col))

        Qint_pic = float(np.nansum(np.where(np.isfinite(dQdE_pic), dQdE_pic, 0.0) * dE))
        print(f"[{rd.name}] t_total={t_total_s:.3e}s  ∫PIC dE={Qint_pic:.6e}")

    out_dir = base / "plots"
    out_dir.mkdir(parents=True, exist_ok=True)

    title = f"Bremsstrahlung convergence @ {Te:g} keV"

    # linear
    fig, ax = plt.subplots(figsize=(8.2, 5.2), dpi=160)
    for lbl, y, col in curves:
        ax.plot(E_CEN, np.where(y > 0, y, np.nan), lw=2.2, color=col, label=lbl)
    ax.plot(E_CEN, np.where(dQdE_raf > 0, dQdE_raf, np.nan), lw=2.0, ls="--", color="black", label="Raffelt (dashed)")
    ax.set_xlim(0, E_MAX_KEV)
    ax.set_xlabel("Axion energy E [keV]")
    ax.set_ylabel(r"$dQ/dE$  [erg cm$^{-3}$ s$^{-1}$ keV$^{-1}$]")
    ax.set_title(title)
    tidy_linear_axis(ax)
    ax.grid(True, which="major", alpha=0.25)
    ax.legend(frameon=False)
    out_lin = out_dir / "B_convergence_T1.3keV_pic_vs_raffelt_linear.png"
    fig.tight_layout()
    fig.savefig(out_lin)
    plt.close(fig)

    # log
    fig, ax = plt.subplots(figsize=(8.2, 5.2), dpi=160)
    for lbl, y, col in curves:
        ax.plot(E_CEN, np.where(y > 0, y, np.nan), lw=2.2, color=col, label=lbl)
    ax.plot(E_CEN, np.where(dQdE_raf > 0, dQdE_raf, np.nan), lw=2.0, ls="--", color="black", label="Raffelt (dashed)")
    ax.set_xlim(0, E_MAX_KEV)
    ax.set_xlabel("Axion energy E [keV]")
    ax.set_ylabel(r"$dQ/dE$  [erg cm$^{-3}$ s$^{-1}$ keV$^{-1}$]")
    ax.set_title(title)
    tidy_log_axis(ax)
    ax.grid(True, which="major", alpha=0.25)
    ax.legend(frameon=False)
    out_log = out_dir / "B_convergence_T1.3keV_pic_vs_raffelt.png"
    fig.tight_layout()
    fig.savefig(out_log)
    plt.close(fig)

    print("Wrote:", out_lin)
    print("Wrote:", out_log)
    print(f"[Raffelt meta] Qdot={Qdot:.6e}  rho={rho:.6e} g/cc  include_ee={include_ee}  screen_ei={float(screen):.5f}")

if __name__ == "__main__":
    main()
